Resummed small-x and first-moment evolution of fragmentation functions in perturbative QCD

We study the splitting functions for the evolution of fragmentation distributions and the coefficient functions for single-hadron production in semi-inclusive electron-positron annihilation in massless perturbative QCD for small values of the momentum fraction and scaling variable x, where their fixed-order approximations are completely destabilized by huge double logarithms of the form alpha_s^n 1/x ln^(2n-a) x. Complete analytic all-order expressions in Mellin-N space are presented for the resummation of these terms at the next-to-next-to-leading logarithmic accuracy. The poles for the first moments, related to the evolution of hadron multiplicities, and the small-x instabilities of the next-to-leading order splitting and coefficient functions are removed by this resummation, which leads to an oscillatory small-x behaviour and functions that can be used at N=1 and down to extremely small values of x. First steps are presented towards extending these results to the higher accuracy required for an all-x combination with the state-of-the-art next-to-next-to-leading order large-x results.

==> KVYres12.h <==
* ----------------------------------------------------------------------------
*
*   This file contains the analytic Mellin N-space expressions for the 
*   resummed timelike splitting functions and the coefficient functions, at 
*   mu_r = mu_f = Q in the MSbar scheme, for the fragmentation functions F_T, 
*   F_L and F_phi in one-particle inclusive electron-positron annihilation 
*   as provided at NNLL accuracy in the main text and Appendix B of the paper.
*   
*   The additional partial higher-accuracy results for the splitting functions 
*   can be obtained from the authors upon request.
*
*   Notations:  as = alpha_s/(4 pi), N1 = N-1, xi = -8 ca as/N1^2 with
*               ca = 3 and cf = 4/3 in QCD, nf = number of light flavours.
*               SQ and LL are the square root and log defined in Eq.(3.1), 
*               FR = SQ^(-1/2), and z2 = zeta(2), z3 = zeta(3).
*
*   Reference:  C.H. Kom, A. Vogt, and K. Yeats,
*               Resummed small-x and first-moment evolution of 
*               fragmentation functions in perturbative QCD,
*               arXiv:1207.nnnn [hep-ph]
*
* ----------------------------------------------------------------------------
*
*  LL+NLL and NNLL contributions to the timelike singlet splitting functions
*  [ with Pqg = dPqg + ca/cf*Pqq, Pgg = dPgg - Pqq and Pgq = dPgq + cf/ca*Pgg,
*  as in Eqs. (3.2) - (3.5) ]

 L PqqNL  = 4/3*as* cf*nf/ca * ( (SQ-1)/(2*xi)*(LL+1) + 1 );

 L PqqNN  =  1/36* cf*nf/ca^3* as*N1 * (
            ( - 51*ca^2 + 6*nf*ca - 12*cf*nf ) * (SQ-1)
            - ( 11*ca^2 - 6*ca*nf + 20*nf*cf ) * (SQ-1+2*xi)/xi
            )
          + 1/18* cf*nf/ca^3 * as*N1* (
            + 10*ca^2 * (SQ-1)*LL/xi
            + ( 5*ca^2 - 2*ca*nf + 6*cf*nf ) * (SQ-1)*LL2/xi
            + ( 11*ca^2 + 2*ca*nf - 4*cf*nf ) * 1/SQ*LL
            + ( 51*ca^2 - 14*ca*nf + 36*cf*nf ) * LL
          );

 L dPqgNN = - 2/9* nf/ca^2* as*N1* 
            (ca^2 + ca*nf - 2*cf*nf)* ( (SQ-1)/(2*xi)*(LL+1) + 1 );

 L dPggNL =   1/4* N1* (SQ-1) 
            - 1/6*as/ca* (11*ca^2 + 2*ca*nf - 4*cf*nf)*  (1/SQ-1);

 L dPggNN = + 1/576* 1/ca* as*N1 * (
            ( (1193 - 576*z2)*ca^2 - 140*nf*ca + 4*nf^2
             - 56*cf*nf + 16*cf*nf^2/ca - 48*cf^2*nf^2/ca^2 )* (SQ-1)
          + ( (830 - 576*z2)*ca^2 + 96*nf*ca - 8*nf^2
            - 208*cf*nf + 64*cf*nf^2/ca - 96*cf^2*nf^2/ca^2 )* (1/SQ-1)
          + ( (11*ca + 2*nf - 4*cf*nf/ca)^2)* (1/SQ^3-1) 
          );

 L dPgqNL = - 1/3*as* cf/ca^2* (ca^2 + ca*nf - 2*cf*nf) * (SQ-1+2*xi)/xi;

 L dPgqNN = + 1/36* cf/ca^2 * as*N1 * (
            - ( 11*ca^2 + 13*nf*ca + 2*nf^2
            - 26*cf*nf - 8*cf*nf^2/ca + 8*cf^2*nf^2/ca^2 )* (1/SQ-1)
          + ( - 48*ca^2 + 45*ca*cf + 72*z2*ca*(ca-cf) + 33*ca*nf - 2*nf^2
            - 48*cf*nf + 8*cf^2*nf^2/ca^2)* (SQ-1+2*xi)/xi
          + ( - 54*ca^2 + 45*ca*cf + 72*z2*ca*(ca-cf) + 23*ca*nf
            - 28*nf*cf - 8*cf*nf^2/ca + 16*cf^2*nf^2/ca^2 ) * (SQ-1)*LL/xi
          );

* First moments, with additional notation rtN = (2 ca ar)^(1/2), as given in
* Eqs. (3.7), (B.5) and (B.6)

 L PqgN1 =   
         + as * ( 8/3*nf )
         + 4*as*rtN * ( - 17/12*nf + 1/6*nf^2*ca^-1 - 1/3*cf*nf^2*ca^-2 )
         + as^2 * ( 3913/162*nf*ca - 64/9*nf*ca*z2 - 406/81*nf^2 
           + 58/81*nf^3*ca^-1 + 32/3*cf*nf + 1120/81*cf*nf^2*ca^-1 
           - 272/81*cf*nf^3*ca^-2 + 104/27*cf^2*nf^3*ca^-3 )
         ;
 
 L PqqN1 =
         + as * ( 4/3*cf*nf*ca^-1 )
         + 4*as*rtN * ( - 17/12*cf*nf*ca^-1 + 1/6*cf*nf^2*ca^-2 
           - 1/3*cf^2*nf^2*ca^-3 )
         + as^2 * ( - 13*cf*ca - 8*cf*ca*z3 + 12*cf*ca*z2 + 4477/162*cf*nf 
           - 112/9*cf*nf*z2 - 562/81*cf*nf^2*ca^-1 + 58/81*cf*nf^3*ca^-2 
           + 26*cf^2 - 24*cf^2*z2 + 32/3*cf^2*nf*ca^-1*z2 + 16*cf^2*z3
           + 1168/81*cf^2*nf^2*ca^-2 - 224/81*cf^2*nf^3*ca^-3 
           + 8/3*cf^3*nf^3*ca^-4 )
         ; 

 L PggN1 = 
         + rtN 
         + as * ( - 11/6*ca - 1/3*nf - 2*cf*nf*ca^-1 )
         + 4*as*rtN * ( 1193/576*ca - ca*z2 - 35/144*nf + 1/144*nf^2*ca^-1 
           + 95/72*cf*nf*ca^-1 - 5/36*cf*nf^2*ca^-2 + 1/4*cf^2*nf^2*ca^-3 )
         ;
 
 L PgqN1 =
         + rtN * ( cf*ca^-1 )
         + as * (  - 11/6*cf - 1/3*cf*nf*ca^-1 - 2/3*cf^2*nf*ca^-2 )
         + 4*as*rtN * ( 1193/576*cf - cf*z2 - 35/144*cf*nf*ca^-1 
           + 1/144*cf*nf^2*ca^-2 + 95/72*cf^2*nf*ca^-2 - 5/36*cf^2*nf^2*ca^-3 
           + 1/4*cf^3*nf^2*ca^-4 ) 
         ;

* ----------------------------------------------------------------------------
* 
* LL and NLL contributions to the coefficient functions for F_T and F_phi,
* as in Eqs. (4.1) - (4.4)

 L cTgLL = cf/ca* (FR-1);

 L cTgNL = N1* cf/ca^3 * 1/1152 * (
          + (FR^-1-1)* ( - 555*ca^2 + 66*nf*ca - 480*nf*cf )
          + (FR-1) * ( 868*ca^2 + 152*nf*ca - 336*nf*cf )
          + (FR^3-1)* ( 66*ca^2 - 12*nf*ca )
          + (FR^5-1) * ( - 132*ca^2 - 24*nf*ca + 48*nf*cf )
          + (FR^7-1) * ( - 55*ca^2 + 10*nf*ca )
          + FR*LL * ( 384*nf*cf )
         );

 L cTqNL = N1* 1/3*cf*nf*ca^-2 * ( FR^-1 - 1 - FR*LL );

 L cPgLL = (FR-1);

 L cPgNL = N1* 1/ca^2 * 1/1152 * (
          + (FR^-1-1) * ( - 363*ca^2 - 30*nf*ca - 288*nf*cf )
          + (FR-1) * ( 484*ca^2 + 56*nf*ca - 144*nf*cf )
          + (FR^3-1)* ( 66*ca^2 - 12*nf*ca )
          + (FR^5-1) * ( - 132*ca^2 - 24*nf*ca + 48*nf*cf )
          + (FR^7-1) * ( - 55*ca^2 + 10*nf*ca )
          + FR*LL * ( 384*nf*cf )
         );

 L cPqNL = N1* 1/3*nf*ca^-1 * ( FR^-1 - FR*LL );

* First moments [ remaining two quantities via Eqs. (4.5) and (4.6) ] 

 L cTqN1 = 1 + as * ( cf + 50/9*cf*nf*ca^-1 - 8/9*cf*nf^2*ca^-2 
           + 16/9*cf^2*nf^2*ca^-3 );
 
 L cPqN1 = as * (  - 4/9*nf^2*ca^-1 + 8/9*cf*nf^2*ca^-2 );

* ----------------------------------------------------------------------------
*
* Coefficient functions for F_L: highest three 1/N1 poles at order as^3 in
* Eqs. (5.2) and (5.3)

 L cLq3  = 1/N1^4 * ( 256*nf*cf*ca )
         + 1/N1^3 * ( - 1088/3*nf*cf*ca + 128/3*nf*cf^2 + 256/9*nf^2*cf )
         + 1/N1^2 * ( - 6016/27*nf*cf*ca + 160/3*nf*cf^2 + 64/3*nf^2*cf 
             - 256/3*z2*nf*cf^2)
         ;

 L cLg3  = 1/N1^5 * ( 2816*cf*ca^2 )/2
         + 1/N1^4 * ( 1280/3*nf*cf^2 - 15424/3*cf*ca^2 + 640*cf^2*ca 
           +128/3*nf*cf*ca )/2
         + 1/N1^3 * ( 1216*cf*ca^2 - 544/3*cf^2*ca + 1952/9*nf*cf*ca 
           - 2368/9*nf*cf^2 - 1408*z2*cf*ca^2 )/2
         ;

* The resummed results to NNLL accuracy
* [ with CLg = dCLg - cf/ca* CLq as in Eqs. (5.4) and (5.5) ]
 
 L cLqNL = cf*nf/ca *as * (
          + xi^-1*(SQ-1)* 1/FR * (  - 2/3 )
          + xi^-1*LL*(SQ-1)* FR * ( 2/3 )
          + ( - 4/3 )
         );

 L cLqNN = 1/1728* cf*nf/ca^3 * as*N1/xi * (
          + (SQ-1)/FR * ( - 1136*ca^2 - 160*nf*ca + 768*cf*nf )
          + LL*(SQ-1)/FR * ( - 2079*ca^2 + 378*nf *ca + 288*cf*ca - 1152*cf*nf )
          + LL*(SQ-1)*FR * ( 424*ca^2 + 224*nf*ca + 288*cf*ca - 912*cf*nf )
          + LL*(SQ-1)*FR^3 * ( - 330*ca^2 - 36*nf*ca + 96*cf*nf )
          + LL*(SQ-1)*FR^5 * ( - 264*ca^2 + 48*cf*nf )
          + LL*(SQ-1)*FR^7 * ( - 55*ca^2 + 10*nf*ca )
          + LL^2/FR * ( 480*ca^2 - 192*nf*ca + 576*cf*nf )
          + LL^2*FR * ( - 480*ca^2 + 192*nf*ca - 576*cf*nf )
          + xi* ( - 2272*ca^2 - 320*nf*ca + 1536*cf*nf )
          + xi*(1/FR-1) * ( - 6924*ca^2 + 648*nf*ca + 1152*cf*ca - 1728*cf*nf )
          + xi*(FR-1) * ( 3020*ca^2 - 584*nf*ca + 1536*cf*nf )
          + xi*(FR^3-1) * ( - 836*ca^2 - 40*nf*ca + 192*cf*nf )
          + xi*(FR^5-1) * ( - 220*ca^2 + 40*nf*ca )
         );

 L dcLgNL =
           1/4* cf/ca* N1*(1/FR - FR) 
         + 1/144* cf/ca^2 *as * (
          + xi^-1*(SQ-1)/FR * ( 464*ca^2 + 16*nf*ca - 48*cf*nf)
          + ( 928*ca^2 + 32*nf*ca - 96*cf*nf )
          + (FR-1) * ( 737*ca^2 + 58*nf*ca + 288*cf*ca - 192*cf* nf )
          + (FR^3-1) * ( - 121*ca^2 - 26*nf*ca + 48*cf*nf )
          + (FR^5-1) * ( - 209*ca^2 - 10*nf*ca + 48*cf*nf )
          + (FR^7-1) * ( - 55*ca^2 + 10*nf*ca )
         );

 L dcLgNN = 1/331776* cf/ca^4* as*N1 * (
         + xi^-1*(SQ-1)/FR * (  - 256* (104*ca^4 - 4212*ca^4*z2 - 459*cf*ca^3 
           + 533*nf*ca^3 - 480*nf*cf*ca^2 - 16*nf^2*ca^2 - 60*nf^2*cf*ca 
           + 180*nf^2*cf^2) )
         + ( - 512* (104*ca^4 - 4212*ca^4*z2 - 459*cf*ca^3 + 533*nf*ca^3 
           - 480*nf*cf*ca^2 - 16*nf^2*ca^2 - 60*nf^2*cf*ca + 180*nf^2*cf^2) )
         + xi^-1*(SQ-1)*FR*LL * ( - 36864* (nf*cf*ca^2 + nf^2*cf*ca 
           - 2*nf^2*cf^2) )
         + (1/FR-1) * ( 9* (221217*ca^4 + 101376*ca^4*z2 - 77760*cf*ca^3 
           - 3852*nf*ca^3 - 9856*nf*cf*ca^2 - 6144*nf*cf^2*ca - 92*nf^2*ca^2 
           - 512*nf^2*cf*ca + 1536*nf^2*cf^2) )
         + (FR-1)* ( - (100985*ca^4 - 1575936*ca^4*z2 - 451584*cf*ca^3 
           + 234740*nf*ca^3 - 160032*nf*cf*ca^2 + 193536*nf*cf^2*ca 
           - 14524*nf^2*ca^2 + 87744*nf^2*cf*ca - 124416*nf^2*cf^2) )
         + (FR^3-1) * (  - 3*(116329*ca^4 + 55296*ca^4*z2
           - 12672*cf*ca^3 + 23668*nf*ca^3 - 55776*nf*cf*ca^2 + 1924*nf^2*ca^2
           - 12480*nf^2*cf*ca + 16128*nf^2*cf^2) )
         + (FR^5-1)* ( - 3*(126471*ca^4 + 55296*ca^4*z2 + 25344*cf*ca^3 
           + 1900*nf*ca^3 - 50752*nf*cf*ca^2 - 9216*nf*cf^2*ca + 380*nf^2*ca^2 
           - 9344*nf^2*cf*ca + 17664*nf^2*cf^2) )
         + (FR^7-1) * (  - 3*(71511*ca^4 + 10560*cf*ca^3
           - 18260*nf*ca^3 - 9664*nf*cf*ca^2 - 1348*nf^2*ca^2 + 6016*nf^2*cf*ca
           - 2304*nf^2*cf^2) )
         + (FR^9-1) * ( (123541*ca^4 + 55396*nf*ca^3 - 100320*nf*cf*ca^2 
           - 2636*nf^2*ca^2 - 4800*nf^2*cf*ca + 11520*nf^2*cf^2) )
         + (FR^11-1) * ( 35*(4477*ca^4 - 572*nf*ca^3 - 1056*nf*cf*ca^2 
           - 44*nf^2*ca^2 + 192*nf^2*cf*ca) )
         + (FR^13-1) * ( 385*(121*ca^4 - 44*nf*ca^3 + 4*nf^2*ca^2) )
         );

* ----------------------------------------------------------------------------
*  
* The NNLL contributions to the coefficient functions for F_T and F_phi
* [ with cTg = dcTg - cf/ca*cTq, cPg = dcPg - cTq, cPq = dcTq + ca/cf*cTq
* as in Eqs. (B.7) - (B.10) ]
 
 L cTqNN = 1/432* cf*nf/ca^3 * as/xi * (
          + (1/FR-1+xi) * ( - 8*(35*ca^2 + 34*nf*ca - 120*cf*nf) )
          + (1/FR^3-1+3*xi) * ( 8*(35*ca^2 - 14*nf*ca + 24*cf*nf) )
          + LL * ( - 192*(5*ca^2 - 4*nf*ca + 12*cf*nf) )
          + LL*(1/FR-1) * ( - 3*(505*ca^2 - 150*nf*ca + 416*cf*nf) )
          + LL*(FR-1) * ( 4*(169*ca^2 + 86*nf*ca - 276*cf*nf) )
          + LL*(FR^3-1) * ( 6*(11*ca^2 - 2*nf*ca) )
          + LL*(FR^5-1) * ( - 12*(11*ca^2 + 2*nf*ca - 4*cf*nf) )
          + LL*(FR^7-1) * ( - 5*(11*ca^2 - 2*nf*ca) )
          + LL^2*FR * ( 96*(5*ca^2 - 2*nf*ca + 6*cf*nf) )
          + xi* ( - 192*(5*ca^2 - 4*nf*ca + 12*cf*nf) )
          + xi* (FR-1) * ( - 4*(887*ca^2 - 122*nf*ca + 336*cf*nf) )
          + xi* (FR^3-1) * ( 48*(11*ca^2 + 2*nf*ca - 4*cf*nf) )
          + xi* (FR^5-1) * ( 20*(11*ca^2 - 2*nf*ca) )
         );

 L dcTgNN = 1/82944* cf/ca^4* as/xi* (
          + LL * ( 9216*(54*ca^4 - 72*ca^4*z2 - 45*cf*ca^3 + 72*cf*ca^3*z2 
            - 23*nf*ca^3 + 20*nf*cf*ca^2) )
          + (1/FR-1+xi)* ( 256*(1523*ca^4 - 972*ca^4*z2 - 810*cf*ca^3 
            + 1296*cf*ca^3*z2 - 262*nf*ca^3 + 159*nf*cf*ca^2 - 28*nf^2*ca^2 
            + 318*nf^2*cf*ca - 522*nf^2*cf^2) )
          + (SQ-1+2*xi)* (  - 9216*(54*ca^4 - 72*ca^4*z2 - 45*cf*ca^3 
            + 72*cf*ca^3*z2 - 23*nf*ca^3 + 24*nf*cf*ca^2 + 4*nf^2*cf*ca 
            - 8*nf^2*cf^2) )
          + (1/FR^3-1+3*xi) * ( 256*(637*ca^4 - 1620*ca^4*z2 - 810*cf*ca^3 
            + 1296*cf*ca^3*z2 - 206*nf*ca^3 + 129*nf*cf*ca^2 - 44*nf^2*ca^2 
            + 258*nf^2*cf*ca - 342*nf^2*cf^2) )
          + (FR-1)*LL * ( - 36864*(nf*cf*ca^2 + nf^2*cf*ca - 2*nf^2*cf^2) )
          + xi* ( 9216*(54*ca^4 - 72*ca^4*z2 - 45*cf*ca^3 + 72*cf*ca^3*z2 
            - 23*nf*ca^3 + 20*nf*cf*ca^2) )
          + xi*(FR-1)* ( (1285825*ca^4 - 1327104*ca^4*z2 - 331776*cf*ca^3 
            + 663552*cf*ca^3*z2 - 24716*nf*ca^3 - 19392*nf*cf*ca^2
            - 45020*nf^2*ca^2 + 233088*nf^2*cf*ca - 290304*nf^2*cf^2) )
          + xi*(FR^3-1) * ( 8*(14839*ca^4 + 1168*nf*ca^3 - 2172*nf*cf*ca^2 
            - 284*nf^2*ca^2 + 1128*nf^2*cf*ca - 1152*nf^2*cf^2) )
          + xi*(FR^5-1) * ( (75461*ca^4 + 165888*ca^4*z2 + 41156*nf*ca^3 
            - 110016*nf*cf*ca^2 + 11444*nf^2*ca^2 - 54144*nf^2*cf*ca 
            + 62208*nf^2*cf^2) )
          + xi*(FR^7-1) * ( 16*(11957*ca^4 - 40*nf*ca^3 - 4488*nf*cf*ca^2 
            - 388*nf^2*ca^2 + 816*nf^2*cf*ca) )
          + xi*(FR^9-1) * ( - (21901*ca^4 + 55396*nf*ca^3 - 63360*nf*cf*ca^2 
            + 724*nf^2*ca^2 - 11520*nf^2*cf*ca + 11520*nf^2*cf^2) )
          + xi*(FR^11-1) * ( - 840*(121*ca^4 - 44*nf*cf*ca^2 - 4*nf^2*ca^2 
            + 8*nf^2*cf*ca) )
          + xi*(FR^13-1) * ( - 385*(121*ca^4 - 44*nf*ca^3 + 4*nf^2*ca^2) )
         );

 L dcPgNN = 1/82944* 1/ca^3* as/xi* (
          + (1/FR-1+xi) * ( - 256*(601*ca^4 - 324*ca^4*z2 + 64*nf*ca^3 
            + 93*nf*cf*ca^2 - 8*nf^2*ca^2 - 30*nf^2*cf*ca + 90*nf^2*cf^2) )
          + (1/FR^3-1+3*xi) * ( 256*(601*ca^4 - 324*ca^4*z2 + 64*nf*ca^3 
            + 93*nf*cf*ca^2 - 8*nf^2*ca^2 - 30*nf^2*cf*ca + 90*nf^2*cf^2))
          + (1/FR-1)*LL * ( - 18432*(2*nf*cf*ca^2 - nf^2*cf*ca + 2*nf^2*cf^2) )
          + (FR-1)*LL * ( 18432*(2*nf*cf*ca^2 - nf^2*cf*ca + 2*nf^2*cf^2) )
          + xi*(FR-1) * ( (3335233*ca^4 - 663552*ca^4*z2 - 162380*nf*ca^3 
            - 356928*nf*cf*ca^2 - 7004*nf^2*ca^2 + 46464*nf^2*cf*ca 
            - 69120*nf^2*cf^2) )
          + xi*(FR^3-1) * ( 8*(9559*ca^4 + 3256*nf*ca^3 - 6732*nf*cf*ca^2 
            + 244*nf^2*ca^2 - 1080*nf^2*cf*ca + 1152*nf^2*cf^2) )
          + xi*(FR^5-1) * (  - (55483*ca^4 - 165888*ca^4*z2 - 17540*nf*ca^3 
            + 52032*nf*cf*ca^2 - 4148*nf^2*ca^2 + 30336*nf^2*cf*ca 
            - 43776*nf^2*cf^2) )
          + xi*(FR^7-1) * ( 16*(9317*ca^4 - 220*nf*ca^3 - 3168*nf*cf*ca^2 
            - 268*nf^2*ca^2 + 576*nf^2*cf*ca) )
          + xi*(FR^9-1) * (  - (21901*ca^4 + 55396*nf*ca^3 - 63360*nf*cf*ca^2 
            + 724*nf^2*ca^2 - 11520*nf^2*cf*ca + 11520*nf^2*cf^2) )
          + xi*(FR^11-1) * (  - 840*(121*ca^4 - 44*nf*cf*ca^2 - 4*nf^2*ca^2 
            + 8*nf^2*cf*ca) )
          + xi*(FR^13-1) * (  - 385*(121*ca^4 - 44*nf*ca^3 + 4*nf^2*ca^2) )
         );

 L dcPqNN = 1/9* nf/ca^2* as/xi* (
          + LL * ( - 4*(ca^2 + nf*ca - 2*nf*cf) )
          + (1/FR-1+xi) * ( 2*(4*ca^2 + nf*ca - 2*nf*cf) )
          + (1/FR^3-1+3*xi) * ( - 2*(2*ca^2 - nf*ca + 2*nf*cf) )
          + (1/FR-1)*LL * ( 2*(2*ca^2 - nf*ca + 2*nf*cf) )
          + (FR-1)*LL * ( - 2*(4*ca^2 + nf*ca - 2*nf*cf) )
          + xi* ( - 4*(ca^2 + nf*ca - 2*nf*cf) )
         );

* ----------------------------------------------------------------------------

